An asymmetric explosion mechanism may explain the diversity of Si II line widths in Type Ia supernovae

Near maximum brightness, the spectra of Type Ia supernovae (SNe Ia) present typical absorption features of Silicon II observed at roughly 6100A and 5750A. The 2-D distribution of the pseudo-equivalent widths (pEWs) of these features is a useful tool for classifying SNe Ia spectra (Branch plot). Comparing the observed distribution of SNe on the Branch plot to results of simulated explosion models, we find that 1-D models fail to cover most of the distribution. In contrast, we find that TARDIS radiative transfer simulations of the WD head-on collision models along different lines of sight almost fully cover the distribution. We use several simplified approaches to explain this result. We perform order-of-magnitude analysis and model the opacity of the Si lines using LTE and NLTE approximations. Introducing a simple toy model of spectral feature formation, we show that the pEW is a good tracer for the extent of the absorption region in the ejecta. Using radiative transfer simulations of synthetic SNe ejecta, we reproduce the observed Branch plot distribution by varying the luminosity of the SN and the Si density profile of the ejecta. We deduce that the success of the collision model in covering the Branch plot is a result of its asymmetry, which allows for a significant range of Si density profiles along different viewing angles, uncorrelated with a range of $^{56}$Ni yields that cover the observed range of SNe Ia luminosity. We use our results to explain the shape and boundaries of the Branch plot distribution.

==> anc/collision_L_max_bol.txt <==
% Max bolometric luminosity (erg/s) for head-on collision models from Kushnir et al. (2013)
% Calculated by N. Wygoda using URILIGHT (Wygoda et al. 2019b Appendix A)
% The model names are given in the first column
% Columns titled 0..20 represent viewing angles equally distributed in cos(theta)
% Updated: December 9th 2019 by R. Livneh

Model,0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20
0505,2.68E+42,2.80E+42,2.88E+42,2.95E+42,2.95E+42,3.03E+42,3.09E+42,3.13E+42,3.13E+42,3.14E+42,3.14E+42,3.14E+42,3.12E+42,3.12E+42,3.08E+42,3.01E+42,2.93E+42,2.93E+42,2.86E+42,2.77E+42,2.67E+42
055055,5.54E+42,5.52E+42,5.50E+42,5.49E+42,5.49E+42,5.52E+42,5.58E+42,5.64E+42,5.64E+42,5.64E+42,5.64E+42,5.64E+42,5.62E+42,5.62E+42,5.56E+42,5.51E+42,5.49E+42,5.49E+42,5.52E+42,5.53E+42,5.55E+42
0605,5.95E+42,6.19E+42,6.38E+42,6.57E+42,6.57E+42,6.76E+42,6.93E+42,7.03E+42,7.03E+42,6.97E+42,6.83E+42,6.83E+42,6.64E+42,6.64E+42,6.39E+42,6.21E+42,6.12E+42,6.12E+42,6.17E+42,6.32E+42,6.64E+42
0606,8.36E+42,8.09E+42,7.86E+42,7.62E+42,7.62E+42,7.43E+42,7.35E+42,7.32E+42,7.32E+42,7.31E+42,7.33E+42,7.33E+42,7.37E+42,7.37E+42,7.38E+42,7.48E+42,7.67E+42,7.67E+42,7.92E+42,8.13E+42,8.47E+42
0705,5.58E+42,6.45E+42,6.62E+42,6.64E+42,6.64E+42,6.59E+42,6.52E+42,6.45E+42,6.45E+42,6.42E+42,6.47E+42,6.47E+42,6.61E+42,6.61E+42,6.76E+42,6.88E+42,6.90E+42,6.90E+42,6.77E+42,6.50E+42,5.54E+42
0706,1.06E+43,1.02E+43,9.84E+42,9.44E+42,9.44E+42,9.02E+42,8.66E+42,8.32E+42,8.32E+42,8.09E+42,8.08E+42,8.08E+42,8.25E+42,8.25E+42,8.47E+42,8.71E+42,8.87E+42,8.87E+42,8.91E+42,8.77E+42,7.99E+42
0707,1.50E+43,1.42E+43,1.35E+43,1.28E+43,1.28E+43,1.22E+43,1.17E+43,1.14E+43,1.14E+43,1.11E+43,1.11E+43,1.11E+43,1.12E+43,1.12E+43,1.15E+43,1.20E+43,1.27E+43,1.27E+43,1.35E+43,1.43E+43,1.52E+43
0805,7.26E+42,7.44E+42,7.51E+42,7.49E+42,7.49E+42,7.40E+42,7.26E+42,7.11E+42,7.11E+42,6.93E+42,6.87E+42,6.87E+42,6.95E+42,6.95E+42,7.16E+42,7.39E+42,7.64E+42,7.64E+42,7.79E+42,7.83E+42,7.70E+42
0806,9.78E+42,1.02E+43,1.02E+43,1.01E+43,1.01E+43,9.79E+42,9.37E+42,8.94E+42,8.94E+42,8.57E+42,8.43E+42,8.43E+42,8.57E+42,8.57E+42,8.93E+42,9.41E+42,9.92E+42,9.92E+42,1.04E+43,1.08E+43,1.10E+43
0807,1.47E+43,1.37E+43,1.29E+43,1.21E+43,1.21E+43,1.12E+43,1.05E+43,9.91E+42,9.91E+42,9.61E+42,9.69E+42,9.69E+42,1.01E+43,1.01E+43,1.09E+43,1.18E+43,1.26E+43,1.26E+43,1.34E+43,1.39E+43,1.40E+43
0808,2.10E+43,1.93E+43,1.82E+43,1.71E+43,1.71E+43,1.61E+43,1.53E+43,1.48E+43,1.48E+43,1.46E+43,1.46E+43,1.46E+43,1.49E+43,1.49E+43,1.54E+43,1.61E+43,1.71E+43,1.71E+43,1.83E+43,1.94E+43,2.09E+43
0905,1.11E+43,1.18E+43,1.24E+43,1.30E+43,1.30E+43,1.35E+43,1.40E+43,1.44E+43,1.44E+43,1.47E+43,1.48E+43,1.48E+43,1.48E+43,1.48E+43,1.45E+43,1.40E+43,1.33E+43,1.33E+43,1.25E+43,1.16E+43,9.95E+42
0906,1.51E+43,1.46E+43,1.41E+43,1.35E+43,1.35E+43,1.27E+43,1.18E+43,1.10E+43,1.10E+43,1.04E+43,1.01E+43,1.01E+43,1.04E+43,1.04E+43,1.10E+43,1.19E+43,1.30E+43,1.30E+43,1.42E+43,1.52E+43,1.65E+43
0907,1.48E+43,1.39E+43,1.33E+43,1.25E+43,1.25E+43,1.17E+43,1.10E+43,1.04E+43,1.04E+43,9.92E+42,9.88E+42,9.88E+42,1.03E+43,1.03E+43,1.12E+43,1.23E+43,1.36E+43,1.36E+43,1.47E+43,1.57E+43,1.67E+43
0908,1.52E+43,1.43E+43,1.35E+43,1.27E+43,1.27E+43,1.18E+43,1.09E+43,1.03E+43,1.03E+43,9.84E+42,9.84E+42,9.84E+42,1.04E+43,1.04E+43,1.15E+43,1.28E+43,1.43E+43,1.43E+43,1.59E+43,1.71E+43,1.88E+43
0909,2.32E+43,2.14E+43,1.99E+43,1.83E+43,1.83E+43,1.68E+43,1.54E+43,1.43E+43,1.43E+43,1.37E+43,1.36E+43,1.36E+43,1.43E+43,1.43E+43,1.54E+43,1.68E+43,1.83E+43,1.83E+43,1.99E+43,2.13E+43,2.32E+43


==> anc/collision_t_rise_bol.txt <==
% Rise time (days) to max bolometric luminosity for head-on collision models from Kushnir et al. (2013)
% Calculated by N. Wygoda using URILIGHT (Wygoda et al. 2019b Appendix A)
% The model names are given in the first column
% Columns titled 0..20 represent viewing angles equally distributed in cos(theta)
% Updated: December 9th 2019 by R. Livneh

Model,0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20
0505,15.38008,15.22269,15.096033,14.969375,14.969375,14.751942,14.590407,14.413465,14.413465,14.354485,14.385246,14.385246,14.422155,14.422155,14.472446,14.649834,14.874174,14.874174,15.057522,15.286018,15.363102
055055,16.936626,16.616867,16.372955,15.970672,15.970672,15.602662,15.301986,15.057522,15.057522,14.874174,14.906047,14.906047,14.93529,14.93529,15.179754,15.539333,15.919305,15.919305,16.233157,16.495643,16.820859
0605,16.495643,16.298779,16.101915,15.773808,15.773808,15.539333,15.301986,15.118638,15.118638,15.118638,15.057522,15.057522,15.003272,15.003272,15.003272,14.885311,14.885311,14.885311,14.906047,14.93529,14.763674
0606,17.549797,17.160844,16.936626,16.412876,16.412876,15.905051,15.412676,15.057522,15.057522,14.969375,14.874174,14.874174,14.996406,14.996406,15.412676,15.855976,16.480873,16.480873,16.936626,17.218461,17.549797
0705,18.033861,17.020614,16.616867,16.140888,16.140888,15.800902,15.412676,15.096033,15.096033,14.874174,14.708369,14.708369,14.751942,14.751942,14.93529,15.057522,15.476004,15.476004,15.919305,16.218726,17.02485
0706,16.8197,16.584331,16.298779,16.096494,16.096494,15.919305,15.66599,15.476004,15.476004,15.349347,15.349347,15.349347,15.476004,15.476004,15.66599,15.905051,16.208885,16.208885,16.480873,16.752861,17.296838
0707,17.622807,17.218461,16.888856,16.430021,16.430021,15.936896,15.363102,14.874174,14.874174,14.649388,14.62971,14.62971,14.82633,14.82633,15.286018,15.970672,16.430021,16.430021,16.82375,17.092847,17.403778
0805,16.302496,16.626885,16.692507,16.684864,16.684864,16.584331,16.443414,16.233157,16.233157,15.970672,15.839429,15.839429,15.855976,15.855976,15.905051,16.045962,16.140888,16.140888,16.208885,16.208885,16.072891
0806,17.218461,17.077543,16.936626,16.684864,16.684864,16.430021,16.235948,15.970672,15.970672,15.773808,15.668682,15.668682,15.668682,15.668682,15.982633,16.167536,16.430021,16.430021,16.616867,16.888856,17.02485
0807,17.218461,17.007084,16.820859,16.752861,16.752861,16.480873,16.233157,16.004893,16.004893,15.792647,15.839429,15.839429,15.982633,15.982633,16.208885,16.372955,16.626885,16.626885,16.866167,17.02485,17.184749
0808,17.111739,16.67368,16.344879,15.974262,15.974262,15.38008,14.874174,14.590407,14.590407,14.385246,14.354485,14.354485,14.531427,14.531427,14.767349,15.301986,15.773808,15.773808,16.233157,16.584331,17.020614
0905,16.616867,16.752861,16.495643,16.233157,16.233157,15.773808,15.412676,14.93529,14.93529,14.708369,14.531427,14.531427,14.62971,14.62971,14.874174,15.159361,15.511322,15.511322,16.004893,16.561264,17.923049
0906,16.684864,16.692507,16.684864,16.725249,16.725249,16.626885,16.54887,16.344879,16.344879,16.101915,15.839429,15.839429,15.982633,15.982633,16.302496,16.495643,16.795708,16.795708,16.888856,17.077543,16.956853
0907,17.359379,17.359379,17.28892,17.218461,17.218461,17.007084,16.795708,16.616867,16.616867,16.412876,16.140888,16.140888,16.276882,16.276882,16.344879,16.495643,16.626885,16.626885,16.752861,16.82375,16.888856
0908,18.26082,18.133875,17.914846,17.711673,17.711673,17.429837,17.077543,16.795708,16.795708,16.430021,16.344879,16.344879,16.412876,16.412876,16.561264,16.8197,16.956853,16.956853,17.148002,17.218461,17.257758
0909,17.568827,17.500296,17.28892,17.077543,17.077543,16.684864,16.495643,16.208885,16.208885,16.036293,15.905051,15.905051,16.140888,16.140888,16.412876,16.752861,17.038729,17.038729,17.28892,17.500296,17.806902

